SensiX++: Bringing MLOPs and Multi-tenant Model Serving to Sensory Edge Devices

We present SensiX++ - a multi-tenant runtime for adaptive model execution with integrated MLOps on edge devices, e.g., a camera, a microphone, or IoT sensors. SensiX++ operates on two fundamental principles - highly modular componentisation to externalise data operations with clear abstractions and document-centric manifestation for system-wide orchestration. First, a data coordinator manages the lifecycle of sensors and serves models with correct data through automated transformations. Next, a resource-aware model server executes multiple models in isolation through model abstraction, pipeline automation and feature sharing. An adaptive scheduler then orchestrates the best-effort executions of multiple models across heterogeneous accelerators, balancing latency and throughput. Finally, microservices with REST APIs serve synthesised model predictions, system statistics, and continuous deployment. Collectively, these components enable SensiX++ to serve multiple models efficiently with fine-grained control on edge devices while minimising data operation redundancy, managing data and device heterogeneity, reducing resource contention and removing manual MLOps. We benchmark SensiX++ with ten different vision and acoustics models across various multi-tenant configurations on different edge accelerators (Jetson AGX and Coral TPU) designed for sensory devices. We report on the overall throughput and quantified benefits of various automation components of SensiX++ and demonstrate its efficacy to significantly reduce operational complexity and lower the effort to deploy, upgrade, reconfigure and serve embedded models on edge devices.

==> Misc/codelet_example.py <==
def count(**kwargs, object_to_count):
    # Get detected objects from the model
    detected_objects = kwargs.get('detected_objects');
    count = 0;
    for obj in detected_objects:
        # Check if the detected model is the desired object
        if obj.get('class_name') == object_to_count:
            count += 1
    return count

def scale_boxes(**kwargs):
    # Get detected objects from the model
    detected_objects = kwargs.get('detected_objects');
    # Get original image size
    (H, W) = kwargs.get('original_size');
    for obj in detected_objects:
        #Scale back to original size
        box = obj.get('box) * np.array([W, H, W, H])
        (w, h) = box[2:3];
        x = box[0] - w/2
        y = box[1] - h/2

        # Change box format to a bounding box
        obj['bounding_box'] = [x, y, x + w, y + h]


def draw_boxes(**kwargs, objects_to_draw):
    # Get the original image
    image = kwargs.get('original_image');
    # Get detected objects
    detected_objects = kwargs.get('detected_objects');
    for obj in detected_objects:
        if obj.get('class_name') in objects_to_draw:
            #Get the bounding box
            bbox = obj.get('bounding_box');
            # Draw the bounding box
            cv2.rectangle(image, bbox[0:1], bbox[2:3], 'red', 2)
            # Write the label
            cv2.putText(image, obj.get('class_name'), (bbox[0], bbox[1] - 5), cv2.FONT_HERSHEY_SIMPLEX, 0.5, 'red')
    return image

